Infrared properties of five-point massive amplitudes in N=4 SYM on the Coulomb branch

We investigate the structure of the five-point W boson scattering amplitude in N=4 SYM on the Coulomb branch in a small mass limit. We show that up to two loops the IR divergences exponentiate and are controlled by the $\Gamma_{oct}$ anomalous dimension similar to the four-point amplitude case considered recently in the literature. We also make a conjecture regarding the all-loop structure of the five-point amplitude

==> anc/MB_repr_list.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     60828,       1718]
NotebookOptionsPosition[     59173,       1665]
NotebookOutlinePosition[     59626,       1683]
CellTagsIndexPosition[     59583,       1680]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["s", "i"], "=", 
    RowBox[{
     SubscriptBox["s", 
      RowBox[{"i", ",", 
       RowBox[{"i", "+", "1"}]}]], "=", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["p", "i"], "+", 
        SubscriptBox["p", 
         RowBox[{"i", "+", "1"}]]}], ")"}], "2"]}]}], ",", " ", 
   RowBox[{"mod", 
    RowBox[{"(", "5", ")"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.8517507857734656`*^9, 3.8517507871304655`*^9}, {
  3.8517509377434654`*^9, 3.8517510028794656`*^9}}],

Cell[CellGroupData[{

Cell["DB MB representation", "Subsection",
 CellChangeTimes->{{3.851750805994466*^9, 3.8517508174984655`*^9}}],

Cell[BoxData[
 RowBox[{"(*", "*)"}]], "Input",
 CellChangeTimes->{{3.8517508197814655`*^9, 3.8517508213064656`*^9}}],

Cell[BoxData[
 RowBox[{"BD", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"4", "+", 
       RowBox[{"2", " ", "eps"}]}]], " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", 
        SuperscriptBox["m", "2"]}], ")"}], 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       RowBox[{"2", " ", "eps"}], "-", "z2", "-", "z3", "-", "z5", "-", 
       "z6"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s12"}], ")"}], 
      RowBox[{"z2", "+", "z6"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s23"}], ")"}], "z5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s45"}], ")"}], "z3"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z3"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"eps", "-", "z4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "eps", "+", "z1", "+", "z2", "-", "z4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z5"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z1", "+", "z3", "+", "z5"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", 
       RowBox[{"3", " ", "eps"}], "+", "z1", "+", "z2", "+", "z3", "+", 
       "z5"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z2", "-", "z3", "-", 
       "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z4", "+", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "eps", "+", "z4", "+", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "z2", "+", "z3", "+", "z4", "+", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "eps"}], "+", "z2", "-", "z5", "+", "z6"}], "]"}]}], 
    ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "eps"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "eps", "-", "z4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "eps", "+", "z1", "+", 
       RowBox[{"2", " ", "z2"}], "+", "z3", "+", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "z4", "+", "z6"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8517510156514654`*^9, 3.8517510340414658`*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell["PB[1] MB representation", "Subsection",
 CellChangeTimes->{{3.8517508339224653`*^9, 3.8517508436994658`*^9}}],

Cell[BoxData[
 RowBox[{"(*", "*)"}]], "Input",
 CellChangeTimes->{{3.8517508516394653`*^9, 3.8517508530594654`*^9}}],

Cell[BoxData[
 RowBox[{"PBwhNum", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "eps"}]}]], " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", 
        SuperscriptBox["m", "2"]}], ")"}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z4", "-", "z6",
        "-", "z8", "-", "z9"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s12"}], ")"}], 
      RowBox[{"z10", "+", "z4"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s15"}], ")"}], "z8"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s23"}], ")"}], "z9"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s34"}], ")"}], "z1"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s45"}], ")"}], "z6"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z10"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z3"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z5"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z2", "-", "z3",
        "-", "z4", "-", "z5", "-", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"eps", "-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "eps", "+", "z1", "+", "z2", "+", "z4", "-", "z7"}], 
      "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z10", "+", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "eps", "+", "z10", "+", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "z10", "+", "z4", "+", "z5", "+", "z6", "+", "z7"}], 
      "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z8"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z1", "+", "z3", "+", "z5", "+", "z8"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "eps"}], "+", "z10", "-", "z3", "+", "z4", 
       "-", "z8", "-", "z9"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z9"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z2", "+", "z3", "+", "z6", "+", "z9"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", 
       RowBox[{"3", " ", "eps"}], "+", "z1", "+", "z2", "+", "z3", "+", "z4", 
       "+", "z5", "+", "z6", "+", "z8", "+", "z9"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"4", " ", "eps"}]}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "eps", "+", "z1", "+", "z10", "+", "z2", "+", 
       RowBox[{"2", " ", "z4"}], "+", "z5", "+", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "eps", "-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "z10", "+", "z7"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8517510525484657`*^9, 3.851751073442466*^9}}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "PB[ (l",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "5"], TraditionalForm]], "None"],
 ") ] MB representation"
}], "Subsection",
 CellChangeTimes->{{3.8517508339224653`*^9, 3.8517508766534653`*^9}}],

Cell[BoxData[
 RowBox[{"(*", "*)"}]], "Input",
 CellChangeTimes->{{3.8517508516394653`*^9, 3.8517508530594654`*^9}}],

Cell[BoxData[
 RowBox[{"PBNumlp5", "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Sp5", "[", "i", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8517511099126654`*^9, 3.8517511378256655`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sp5", "[", "1", "]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "eps"}]}]], " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", 
        SuperscriptBox["m", "2"]}], ")"}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z4", "-", "z6",
        "-", "z8", "-", "z9"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s12"}], ")"}], 
      RowBox[{"z10", "+", "z4"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s15"}], ")"}], "z8"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s23"}], ")"}], "z9"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s34"}], ")"}], "z1"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m", "2"], "+", "s12", "-", "s34", "-", "s45"}], ")"}], 
     " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s45"}], ")"}], "z6"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z10"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z3"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z5"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z2", "-", "z3",
        "-", "z4", "-", "z5", "-", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"eps", "-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "eps", "+", "z1", "+", "z2", "+", "z4", "-", "z7"}], 
      "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z10", "+", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "eps", "+", "z10", "+", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "z10", "+", "z4", "+", "z5", "+", "z6", "+", "z7"}], 
      "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z8"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z1", "+", "z3", "+", "z5", "+", "z8"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "eps"}], "+", "z10", "-", "z3", "+", "z4", "-", "z8",
        "-", "z9"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z9"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z2", "+", "z3", "+", "z6", "+", "z9"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", 
       RowBox[{"3", " ", "eps"}], "+", "z1", "+", "z2", "+", "z3", "+", "z4", 
       "+", "z5", "+", "z6", "+", "z8", "+", "z9"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "eps"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"4", "+", "eps", "+", "z1", "+", "z10", "+", "z2", "+", 
       RowBox[{"2", " ", "z4"}], "+", "z5", "+", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "eps", "-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "z10", "+", "z7"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8517510812854657`*^9, 3.8517511190806656`*^9}, 
   3.8517511747646656`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sp5", "[", "2", "]"}], "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "eps"}]}]], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["m", "2"]}], ")"}], 
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z4", "-", 
        "z6", "-", "z8", "-", "z9"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s12"}], ")"}], 
       RowBox[{"z10", "+", "z4"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s15"}], ")"}], "z8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s23"}], ")"}], "z9"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s34"}], ")"}], "z1"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"]}], "-", "s45"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s45"}], ")"}], "z6"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z1"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z10"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z2"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z3"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z4"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z5"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z2", "-", 
        "z3", "-", "z4", "-", "z5", "-", "z6"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z6"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"eps", "-", "z7"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "eps", "+", "z1", "+", "z2", "+", "z4", "-", "z7"}], 
       "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z7"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "z10", "+", "z7"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "eps", "+", "z10", "+", "z7"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "z10", "+", "z4", "+", "z5", "+", "z6", "+", "z7"}], 
       "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z8"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "z1", "+", "z3", "+", "z5", "+", "z8"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "eps"}], "+", "z10", "-", "z3", "+", "z4", "-", 
        "z8", "-", "z9"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z9"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "z2", "+", "z3", "+", "z6", "+", "z9"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", 
        RowBox[{"3", " ", "eps"}], "+", "z1", "+", "z2", "+", "z3", "+", "z4",
         "+", "z5", "+", "z6", "+", "z8", "+", "z9"}], "]"}]}], ")"}]}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "eps"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"4", "+", "eps", "+", "z1", "+", "z10", "+", "z2", "+", 
       RowBox[{"2", " ", "z4"}], "+", "z5", "+", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "eps", "-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "z10", "+", "z7"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{3.8517511480256653`*^9, 3.8517512359906654`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sp5", "[", "3", "]"}], "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "eps"}]}]], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["m", "2"]}], ")"}], 
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z4", "-", 
        "z6", "-", "z8", "-", "z9"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s12"}], ")"}], 
       RowBox[{"z10", "+", "z4"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s15"}], ")"}], "z8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s23"}], ")"}], "z9"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s34"}], ")"}], "z1"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"]}], "-", "s45"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s45"}], ")"}], "z6"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z1"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z10"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z2"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z3"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z4"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z5"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z2", "-", 
        "z3", "-", "z4", "-", "z5", "-", "z6"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z6"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"eps", "-", "z7"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "eps", "+", "z1", "+", "z2", "+", "z4", "-", "z7"}], 
       "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z7"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "z10", "+", "z7"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "eps", "+", "z10", "+", "z7"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "z10", "+", "z4", "+", "z5", "+", "z6", "+", "z7"}], 
       "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z8"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "z1", "+", "z3", "+", "z5", "+", "z8"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "eps"}], "+", "z10", "-", "z3", "+", "z4", 
        "-", "z8", "-", "z9"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z9"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "z2", "+", "z3", "+", "z6", "+", "z9"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", 
        RowBox[{"3", " ", "eps"}], "+", "z1", "+", "z2", "+", "z3", "+", "z4",
         "+", "z5", "+", "z6", "+", "z8", "+", "z9"}], "]"}]}], ")"}]}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "eps"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "eps", "+", "z1", "+", "z10", "+", "z2", "+", 
       RowBox[{"2", " ", "z4"}], "+", "z5", "+", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "eps", "-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "z10", "+", "z7"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{3.8517511496816654`*^9, 3.8517512442386656`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sp5", "[", "4", "]"}], "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "eps"}]}]], " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["m", "2"]}], ")"}], 
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z4", "-", 
        "z6", "-", "z8", "-", "z9"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s12"}], ")"}], 
       RowBox[{"z10", "+", "z4"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s15"}], ")"}], "z8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s23"}], ")"}], "z9"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s34"}], ")"}], "z1"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s45"}], ")"}], "z6"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z1"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z10"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z2"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z3"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z4"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z5"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z2", "-", 
        "z3", "-", "z4", "-", "z5", "-", "z6"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z6"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"eps", "-", "z7"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "eps", "+", "z1", "+", "z2", "+", "z4", "-", "z7"}], 
       "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z7"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "z10", "+", "z7"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "eps", "+", "z10", "+", "z7"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", "z10", "+", "z4", "+", "z5", "+", "z6", "+", "z7"}], 
       "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z8"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "z1", "+", "z3", "+", "z5", "+", "z8"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "eps"}], "+", "z10", "-", "z3", "+", "z4", "-", 
        "z8", "-", "z9"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z9"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "z2", "+", "z3", "+", "z6", "+", "z9"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", 
        RowBox[{"3", " ", "eps"}], "+", "z1", "+", "z2", "+", "z3", "+", "z4",
         "+", "z5", "+", "z6", "+", "z8", "+", "z9"}], "]"}]}], ")"}]}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "eps"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"4", "+", "eps", "+", "z1", "+", "z10", "+", "z2", "+", 
       RowBox[{"2", " ", "z4"}], "+", "z5", "+", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "eps", "-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "z10", "+", "z7"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{3.8517511512176657`*^9, 3.8517512539766655`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sp5", "[", "5", "]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "eps"}]}]], " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", 
        SuperscriptBox["m", "2"]}], ")"}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z4", "-", "z6",
        "-", "z8", "-", "z9"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s12"}], ")"}], 
      RowBox[{"z10", "+", "z4"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["m", "2"]}], "-", "s15"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s15"}], ")"}], "z8"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s23"}], ")"}], "z9"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s34"}], ")"}], "z1"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s45"}], ")"}], "z6"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z10"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z3"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z5"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z2", "-", "z3",
        "-", "z4", "-", "z5", "-", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"eps", "-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "eps", "+", "z1", "+", "z2", "+", "z4", "-", "z7"}], 
      "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z10", "+", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "eps", "+", "z10", "+", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "z10", "+", "z4", "+", "z5", "+", "z6", "+", "z7"}], 
      "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z8"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z1", "+", "z3", "+", "z5", "+", "z8"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "eps"}], "+", "z10", "-", "z3", "+", "z4", 
       "-", "z8", "-", "z9"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z9"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z2", "+", "z3", "+", "z6", "+", "z9"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", 
       RowBox[{"3", " ", "eps"}], "+", "z1", "+", "z2", "+", "z3", "+", "z4", 
       "+", "z5", "+", "z6", "+", "z8", "+", "z9"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "eps"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "eps", "+", "z1", "+", "z10", "+", "z2", "+", 
       RowBox[{"2", " ", "z4"}], "+", "z5", "+", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "eps", "-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "z10", "+", "z7"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{3.8517511524816656`*^9, 3.8517512647506657`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sp5", "[", "6", "]"}], "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "eps"}]}]], " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["m", "2"]}], ")"}], 
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z4", "-", 
        "z6", "-", "z8", "-", "z9"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s12"}], ")"}], 
       RowBox[{"z10", "+", "z4"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s15"}], ")"}], "z8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s23"}], ")"}], "z9"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s34"}], ")"}], "z1"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s45"}], ")"}], "z6"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z1"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z10"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z2"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z3"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z4"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z5"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "-", 
        RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z2", "-", 
        "z3", "-", "z4", "-", "z5", "-", "z6"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z6"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"eps", "-", "z7"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "eps", "+", "z1", "+", "z2", "+", "z4", "-", "z7"}], 
       "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z7"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "z10", "+", "z7"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "eps", "+", "z10", "+", "z7"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "z10", "+", "z4", "+", "z5", "+", "z6", "+", "z7"}], 
       "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z8"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "z1", "+", "z3", "+", "z5", "+", "z8"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "eps"}], "+", "z10", "-", "z3", "+", "z4", 
        "-", "z8", "-", "z9"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z9"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "z2", "+", "z3", "+", "z6", "+", "z9"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", 
        RowBox[{"3", " ", "eps"}], "+", "z1", "+", "z2", "+", "z3", "+", "z4",
         "+", "z5", "+", "z6", "+", "z8", "+", "z9"}], "]"}]}], ")"}]}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "eps"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "eps", "+", "z1", "+", "z10", "+", "z2", "+", 
       RowBox[{"2", " ", "z4"}], "+", "z5", "+", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "eps", "-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "z10", "+", "z7"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{3.851751157241666*^9, 3.851751276406666*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "PB[ (l",
 Cell[BoxData[
  FormBox[
   SubscriptBox["p", "1"], TraditionalForm]], "None"],
 ") ] MB representation"
}], "Subsection",
 CellChangeTimes->{{3.8517508339224653`*^9, 3.8517508866204653`*^9}}],

Cell[BoxData[
 RowBox[{"(*", "*)"}]], "Input",
 CellChangeTimes->{{3.8517508516394653`*^9, 3.8517508530594654`*^9}}],

Cell[BoxData[
 RowBox[{"PBNumlp1", "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"Sp1", "[", "i", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "6"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8517513398376656`*^9, 3.8517513415496655`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sp1", "[", "1", "]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "eps"}]}]], " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", 
        SuperscriptBox["m", "2"]}], ")"}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z4", "-", "z6",
        "-", "z8", "-", "z9"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s12"}], ")"}], 
      RowBox[{"z10", "+", "z4"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s15"}], ")"}], "z8"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s23"}], ")"}], "z9"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s34"}], ")"}], "z1"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s45"}], ")"}], "z6"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m", "2"], "-", "s12", "-", "s23", "+", "s45"}], ")"}], 
     " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z10"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z3"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z5"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z2", "-", "z3",
        "-", "z4", "-", "z5", "-", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"eps", "-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "eps", "+", "z1", "+", "z2", "+", "z4", "-", "z7"}], 
      "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z10", "+", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "eps", "+", "z10", "+", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "z10", "+", "z4", "+", "z5", "+", "z6", "+", "z7"}], 
      "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z8"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z1", "+", "z3", "+", "z5", "+", "z8"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "eps"}], "+", "z10", "-", "z3", "+", "z4", "-", "z8",
        "-", "z9"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z9"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z2", "+", "z3", "+", "z6", "+", "z9"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", 
       RowBox[{"3", " ", "eps"}], "+", "z1", "+", "z2", "+", "z3", "+", "z4", 
       "+", "z5", "+", "z6", "+", "z8", "+", "z9"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "eps"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"4", "+", "eps", "+", "z1", "+", "z10", "+", "z2", "+", 
       RowBox[{"2", " ", "z4"}], "+", "z5", "+", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "eps", "-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "z10", "+", "z7"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8517513581736655`*^9, 3.8517513872906656`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sp1", "[", "2", "]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "eps"}]}]], " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", 
        SuperscriptBox["m", "2"]}], ")"}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z4", "-", "z6",
        "-", "z8", "-", "z9"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s12"}], ")"}], 
      RowBox[{"z10", "+", "z4"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s15"}], ")"}], "z8"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s23"}], ")"}], "z9"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s34"}], ")"}], "z1"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m", "2"], "-", "s15", "+", "s23", "-", "s45"}], ")"}], 
     " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s45"}], ")"}], "z6"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z10"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z3"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z5"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z2", "-", "z3",
        "-", "z4", "-", "z5", "-", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"eps", "-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "eps", "+", "z1", "+", "z2", "+", "z4", "-", "z7"}], 
      "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z10", "+", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "eps", "+", "z10", "+", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "z10", "+", "z4", "+", "z5", "+", "z6", "+", "z7"}], 
      "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z8"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z1", "+", "z3", "+", "z5", "+", "z8"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "eps"}], "+", "z10", "-", "z3", "+", "z4", "-", "z8",
        "-", "z9"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z9"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z2", "+", "z3", "+", "z6", "+", "z9"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", 
       RowBox[{"3", " ", "eps"}], "+", "z1", "+", "z2", "+", "z3", "+", "z4", 
       "+", "z5", "+", "z6", "+", "z8", "+", "z9"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "eps"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"4", "+", "eps", "+", "z1", "+", "z10", "+", "z2", "+", 
       RowBox[{"2", " ", "z4"}], "+", "z5", "+", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "eps", "-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "z10", "+", "z7"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8517513714146657`*^9, 3.8517513956986656`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sp1", "[", "3", "]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "eps"}]}]], " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", 
        SuperscriptBox["m", "2"]}], ")"}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z4", "-", "z6",
        "-", "z8", "-", "z9"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s12"}], ")"}], 
      RowBox[{"z10", "+", "z4"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s15"}], ")"}], "z8"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s23"}], ")"}], "z9"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s34"}], ")"}], "z1"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["m", "2"], "-", "s15", "+", "s23", "-", "s45"}], ")"}], 
     " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s45"}], ")"}], "z6"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z10"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z3"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z5"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z2", "-", "z3",
        "-", "z4", "-", "z5", "-", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"eps", "-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "eps", "+", "z1", "+", "z2", "+", "z4", "-", "z7"}], 
      "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z10", "+", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "eps", "+", "z10", "+", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "z10", "+", "z4", "+", "z5", "+", "z6", "+", "z7"}], 
      "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z8"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z1", "+", "z3", "+", "z5", "+", "z8"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "eps"}], "+", "z10", "-", "z3", "+", "z4", 
       "-", "z8", "-", "z9"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z9"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "z2", "+", "z3", "+", "z6", "+", "z9"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", 
       RowBox[{"3", " ", "eps"}], "+", "z1", "+", "z2", "+", "z3", "+", "z4", 
       "+", "z5", "+", "z6", "+", "z8", "+", "z9"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "eps"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "eps", "+", "z1", "+", "z10", "+", "z2", "+", 
       RowBox[{"2", " ", "z4"}], "+", "z5", "+", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "eps", "-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "z10", "+", "z7"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{3.8517513723016653`*^9, 3.8517514054976654`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sp1", "[", "4", "]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "eps"}]}]], " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", 
        SuperscriptBox["m", "2"]}], ")"}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z4", "-", "z6",
        "-", "z8", "-", "z9"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s12"}], ")"}], 
      RowBox[{"z10", "+", "z4"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["m", "2"]}], "-", "s15"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s15"}], ")"}], "z8"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s23"}], ")"}], "z9"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s34"}], ")"}], "z1"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s45"}], ")"}], "z6"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z10"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z3"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z5"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z2", "-", "z3",
        "-", "z4", "-", "z5", "-", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"eps", "-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "eps", "+", "z1", "+", "z2", "+", "z4", "-", "z7"}], 
      "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z10", "+", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "eps", "+", "z10", "+", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "z10", "+", "z4", "+", "z5", "+", "z6", "+", "z7"}], 
      "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z8"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z1", "+", "z3", "+", "z5", "+", "z8"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "eps"}], "+", "z10", "-", "z3", "+", "z4", "-", "z8",
        "-", "z9"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z9"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z2", "+", "z3", "+", "z6", "+", "z9"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", 
       RowBox[{"3", " ", "eps"}], "+", "z1", "+", "z2", "+", "z3", "+", "z4", 
       "+", "z5", "+", "z6", "+", "z8", "+", "z9"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "eps"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"4", "+", "eps", "+", "z1", "+", "z10", "+", "z2", "+", 
       RowBox[{"2", " ", "z4"}], "+", "z5", "+", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "eps", "-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "z10", "+", "z7"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{3.8517513733896656`*^9, 3.8517514151136656`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sp1", "[", "5", "]"}], "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "eps"}]}]], " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["m", "2"]}], ")"}], 
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z4", "-", 
        "z6", "-", "z8", "-", "z9"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s12"}], ")"}], 
       RowBox[{"z10", "+", "z4"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s15"}], ")"}], "z8"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s23"}], ")"}], "z9"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s34"}], ")"}], "z1"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s45"}], ")"}], "z6"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z1"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z10"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z2"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z3"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z4"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z5"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "-", 
        RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z2", "-", 
        "z3", "-", "z4", "-", "z5", "-", "z6"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z6"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"eps", "-", "z7"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "eps", "+", "z1", "+", "z2", "+", "z4", "-", "z7"}], 
       "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z7"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "z10", "+", "z7"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "eps", "+", "z10", "+", "z7"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "+", "z10", "+", "z4", "+", "z5", "+", "z6", "+", "z7"}], 
       "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z8"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "z1", "+", "z3", "+", "z5", "+", "z8"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "eps"}], "+", "z10", "-", "z3", "+", "z4", 
        "-", "z8", "-", "z9"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z9"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "z2", "+", "z3", "+", "z6", "+", "z9"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", 
        RowBox[{"3", " ", "eps"}], "+", "z1", "+", "z2", "+", "z3", "+", "z4",
         "+", "z5", "+", "z6", "+", "z8", "+", "z9"}], "]"}]}], ")"}]}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "eps"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "eps", "+", "z1", "+", "z10", "+", "z2", "+", 
       RowBox[{"2", " ", "z4"}], "+", "z5", "+", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "eps", "-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "z10", "+", "z7"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{3.8517513741416655`*^9, 3.8517514231066656`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sp1", "[", "6", "]"}], "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"5", "+", 
       RowBox[{"2", " ", "eps"}]}]], " ", 
     SuperscriptBox["m", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", 
        SuperscriptBox["m", "2"]}], ")"}], 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z4", "-", "z6",
        "-", "z8", "-", "z9"}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s12"}], ")"}], 
      RowBox[{"z10", "+", "z4"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["m", "2"]}], "-", "s15"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s15"}], ")"}], "z8"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s23"}], ")"}], "z9"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s34"}], ")"}], "z1"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "s45"}], ")"}], "z6"], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z1"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z10"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z2"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z3"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z4"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z5"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z2", "-", "z3",
        "-", "z4", "-", "z5", "-", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"eps", "-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "eps", "+", "z1", "+", "z2", "+", "z4", "-", "z7"}], 
      "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z10", "+", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "eps", "+", "z10", "+", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "z10", "+", "z4", "+", "z5", "+", "z6", "+", "z7"}], 
      "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z8"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z1", "+", "z3", "+", "z5", "+", "z8"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "eps"}], "+", "z10", "-", "z3", "+", "z4", 
       "-", "z8", "-", "z9"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", "z9"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z2", "+", "z3", "+", "z6", "+", "z9"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", 
       RowBox[{"3", " ", "eps"}], "+", "z1", "+", "z2", "+", "z3", "+", "z4", 
       "+", "z5", "+", "z6", "+", "z8", "+", "z9"}], "]"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "eps"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"3", "+", "eps", "+", "z1", "+", "z10", "+", "z2", "+", 
       RowBox[{"2", " ", "z4"}], "+", "z5", "+", "z6"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "eps", "-", "z7"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"2", "+", "z10", "+", "z7"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{3.8517513748626657`*^9, 3.8517514317456656`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["NDB MB representation", "Subsection",
 CellChangeTimes->{{3.8517508339224653`*^9, 3.8517508933164654`*^9}}],

Cell[BoxData[
 RowBox[{"(*", "*)"}]], "Input",
 CellChangeTimes->{{3.8517508516394653`*^9, 3.8517508530594654`*^9}}],

Cell[BoxData[
 RowBox[{"NDB", "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", 
         SuperscriptBox["m", "2"]}], ")"}], 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        RowBox[{"2", " ", "eps"}], "-", "z10", "-", "z11", "-", "z12", "-", 
        "z13", "-", "z16", "-", "z18", "-", "z2", "-", "z7"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s12"}], ")"}], 
       RowBox[{"z11", "+", "z18", "+", "z2"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s15"}], ")"}], "z12"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s23"}], ")"}], "z13"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s34"}], ")"}], 
       RowBox[{"z16", "+", "z7"}]], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "s45"}], ")"}], "z10"], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z1"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z10"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z11"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z12"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z13"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z14"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z15"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z16"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z18"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z2"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "eps", "-", "z1", "-", "z2", "-", "z3"}], 
       "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z3"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"z12", "+", "z13", "+", "z14", "+", "z15", "-", "z5"}], "]"}], 
      " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "eps"}], "+", "z2", "-", "z5"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "z1", "+", "z3", "+", "z5"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z6"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z7"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "eps", "-", "z12", "-", "z13", "-", "z14", 
        "+", "z18", "+", "z5", "-", "z6", "-", "z7", "-", "z8"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z8"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "z10", "+", "z13", "+", "z6", "+", "z8"}], "]"}], 
      " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "z11", "+", "z14", "+", "z7", "+", "z8"}], "]"}], 
      " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "-", 
        RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z11", "+", "z13", "-", 
        "z16", "-", "z18", "-", "z2", "-", "z3", "-", "z5", "-", "z7", "-", 
        "z9"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "-", 
        RowBox[{"2", " ", "eps"}], "-", "z1", "-", "z10", "-", "z11", "-", 
        "z12", "-", "z13", "-", "z14", "-", "z15", "-", "z6", "-", "z7", "-", 
        "z8", "-", "z9"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"-", "z9"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
       "1", "+", "z1", "+", "z10", "+", "z11", "+", "z15", "+", "z18", "+", 
        "z2", "+", "z9"}], "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "z12", "+", "z16", "+", "z6", "+", "z7", "+", "z9"}],
        "]"}], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", "+", 
        RowBox[{"2", " ", "eps"}], "+", "z1", "+", "z10", "+", "z11", "+", 
        "z12", "+", "z13", "+", "z14", "+", "z15", "+", "z16", "+", "z18", 
        "+", "z2", "+", "z3", "+", "z6", "+", "z7", "+", "z8", "+", "z9"}], 
       "]"}]}], ")"}]}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "eps"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"3", " ", "eps"}], "-", "z1", "-", "z2", "-", "z3"}], "]"}], 
     " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", "eps"}], "-", "z12", "-", "z13", "-", "z14", "+", 
       "z18", "+", "z2", "-", "z6", "-", "z7", "-", "z8"}], "]"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "z10", "+", "z12", "+", 
       RowBox[{"2", " ", "z13"}], "+", "z14", "+", "z15", "-", "z5", "+", 
       "z6", "+", "z8"}], "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8517509070634656`*^9, 3.8517509185974655`*^9}}]
}, Closed]]
},
WindowSize->{984, 532},
WindowMargins->{{29, Automatic}, {Automatic, 56}},
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.5, 1.5 Inherited],
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 579, 18, 46, "Input"],
Cell[CellGroupData[{
Cell[1149, 42, 110, 1, 52, "Subsection"],
Cell[1262, 45, 116, 2, 64, "Input"],
Cell[1381, 49, 2783, 78, 237, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[4201, 132, 115, 1, 38, "Subsection"],
Cell[4319, 135, 116, 2, 40, "Input"],
Cell[4438, 139, 3589, 98, 291, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[8064, 242, 220, 7, 40, "Subsection"],
Cell[8287, 251, 116, 2, 64, "Input"],
Cell[8406, 255, 273, 7, 64, "Input"],
Cell[8682, 264, 3735, 102, 318, "Input"],
Cell[12420, 368, 3808, 102, 318, "Input"],
Cell[16231, 472, 3823, 103, 318, "Input"],
Cell[20057, 577, 3671, 98, 318, "Input"],
Cell[23731, 677, 3718, 102, 318, "Input"],
Cell[27452, 781, 3682, 99, 318, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[31171, 885, 220, 7, 40, "Subsection"],
Cell[31394, 894, 116, 2, 64, "Input"],
Cell[31513, 898, 273, 7, 64, "Input"],
Cell[31789, 907, 3707, 101, 318, "Input"],
Cell[35499, 1010, 3707, 101, 318, "Input"],
Cell[39209, 1113, 3719, 102, 318, "Input"],
Cell[42931, 1217, 3704, 101, 318, "Input"],
Cell[46638, 1320, 3686, 99, 318, "Input"],
Cell[50327, 1421, 3718, 102, 318, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[54082, 1528, 113, 1, 38, "Subsection"],
Cell[54198, 1531, 116, 2, 40, "Input"],
Cell[54317, 1535, 4840, 127, 429, "Input"]
}, Closed]]
}
]
*)

(* End of internal cache information *)

